Transformations between Composite and Visitor implementations in Java

Basic automated refactoring operations can be chained to perform complex structure transformations. This is useful for recovering the initial architecture of a source code which has been degenerated with successive evolutions during its maintenance lifetime. This is also useful for changing the structure of a program so that a maintenance task at hand becomes modular when it would be initially crosscutting. We focus on programs structured according to Composite and Visitor design patterns, which have dual properties with respect to modularity. We consider a refactoring-based round-trip transformation between these two structures and we study how that transformation is impacted by four variations in the implementation of these patterns. We validate that study by computing the smallest preconditions for the resulting transformations. We also automate the transformation and apply it to JHotDraw, where the studied variations occur.

==> JAVACODE/BASE_COMPOSITE/Group.java <==
import java.util.ArrayList;

class Group extends Figure {
 ArrayList<Figure> children 
        = new ArrayList<Figure> () ;
 void print() {
   System.out.println("Group:");
   for (Figure child : children) {child.print();}}

 void show(){
   System.out.println("Group " + this);
   for (Figure child : children) {child.show();}
   System.out.println("(end)");}}


==> JAVACODE/BASE_VISITOR/Group.java <==
import java.util.ArrayList ;

class Group extends Figure {
 ArrayList<Figure> children = new ArrayList<Figure>();

 void accept(Visitor v) {v.visit(this);}}


==> SCHEMAS/Add.java <==
class Add extends Expression {
  
  Expression e1, e2;	
  public Add(Expression expr1, Expression expr2){
    e1 = expr1;
    e2 = expr2;
  }

  int eval (){
    return  e1.eval() + e2.eval();
  }

  public String toStringg(){
    return "(" + e1.toStringg() + "+" + e2.toStringg() + ")";
  }

}


==> SCHEMAS/Binaire.java <==
abstract class Binaire extends Expression{
	
  Expression e1, e2;
  public Binaire(Expression expr1, Expression expr2){
	e1 = expr1;
	e2 = expr2;
  }

}


==> SCHEMAS/Const.java <==
class Const extends Expression {

  int integer;
  public Const(int j){
   integer = j;
  }
  int eval (){
   return integer;
  }
  public String toStringg(){
   return Integer.toString(integer);
  }

}


==> SCHEMAS/Eval.java <==


public class Eval {
	public Eval() {
	}
}


==> SCHEMAS/Expression.java <==
package composite_after_transfo;

abstract class Expression {
	abstract int eval ();
	public abstract String toStringg();

 
}


==> SCHEMAS/GenericType/Client.java <==
class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse (2);
    Graphic g2 = new CompositeGraphic (g1,g1);
    System.out.println (g2.show());
    Integer res = g2.totalPerimeter();
    System.out.println("the total perimeter is "+res);
  }
}


==> SCHEMAS/GenericType/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
  Graphic g1,g2 ;

  public CompositeGraphic (Graphic g1, Graphic g2){
    this.g1 = g1 ;
    this.g2 = g2 ;
  }
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
} 


==> SCHEMAS/GenericType/Ellipse.java <==
class Ellipse extends Graphic {
  int perimeter;
  public Ellipse (int perimiter){ this.perimeter=perimeter ;};
	
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
}


==> SCHEMAS/GenericType/ExprVersion/Add.java <==
class Add extends Expr {
  Expr e1,e2 ;

  public Add (Expr e1, Expr e2){
    this.e1 = e1 ;
    this.e2 = e2 ;
  }
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
} 


==> SCHEMAS/GenericType/ExprVersion/EvalVisitor.java <==
class EvalVisitor extends Visitor <Integer> {  
  public Integer visit(Num a){
    return a.n;
  }
  public Integer visit(Add a) {
    return a.e1.accept(this) + a.e2.accept(this) ;
  } 
}


==> SCHEMAS/GenericType/ExprVersion/Expr.java <==
abstract class Expr {
  public Integer eval () {
      return (accept (new EvalVisitor())); 
  }
  public String  show () {
      return (accept (new ShowVisitor())); 
  }
  public abstract <T> T accept (Visitor <T> v) ;
}


==> SCHEMAS/GenericType/ExprVersion/Num.java <==
class Num extends Expr {
  int n;
  public Num (int n){ this.n=n ;};
	
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
}


==> SCHEMAS/GenericType/ExprVersion/ShowVisitor.java <==
class ShowVisitor extends Visitor <String> {
  public String visit(Num a){
    return Integer.toString(a.n);
  }
  public String visit(Add a) {
    return "(" + a.e1.accept(this) +
           "+" + a.e2.accept(this) + ")" ;
  } 
}


==> SCHEMAS/GenericType/Graphic.java <==
abstract class Graphic {
  public Integer totalPerimeter () {
      return (accept (new TotalPerimeterVisitor())); 
  }
  public String  show () {
      return (accept (new ShowVisitor())); 
  }
  public abstract <T> T accept (Visitor <T> v) ;
}


==> SCHEMAS/GenericType/Input/Client.java <==
class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse (2);
    Graphic g2 = new CompositeGraphic (g1,g1);
    System.out.println (g2.show());
    Integer res = g2.totalPerimeter();
    System.out.println("the total perimeter is "+res);
  }
}


==> SCHEMAS/GenericType/Input/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
  Graphic g1,g2 ;

  public CompositeGraphic (Graphic g1, Graphic g2){
    this.g1 = g1 ;
    this.g2 = g2 ;
  }
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
} 


==> SCHEMAS/GenericType/Input/Ellipse.java <==
class Ellipse extends Graphic {
  int perimeter;
  public Ellipse (int perimiter){ this.perimeter=perimeter ;};
	
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
}


==> SCHEMAS/GenericType/Input/Graphic.java <==
abstract class Graphic {
  public Integer totalPerimeter () {
      return (accept (new TotalPerimeterVisitor())); 
  }
  public String  show () {
      return (accept (new ShowVisitor())); 
  }
  public abstract <T> T accept (Visitor <T> v) ;
}


==> SCHEMAS/GenericType/Input/ShowGraphVisitor.java <==
class ShowVisitor extends Visitor <String> {
  public String visit(Ellipse ellipse){
    return Integer.toString(ellipse.perimeter);
  }
  public String visit(CompositeGraphic c) {
    return "(" + c.g1.accept(this) +
           "+" + c.g2.accept(this) + ")" ;
  } 
}


==> SCHEMAS/GenericType/Input/TotalPerimeter.java <==
class TotalPerimeterVisitor extends Visitor <Integer> { 
 
  public Integer visit(Ellipse ellipse){
    return ellipse.perimeter;
  }
  public Integer visit(CompositeGraphic c) {
    return c.g1.accept(this) + c.g2.accept(this) ;
  } 
}


==> SCHEMAS/GenericType/Input/Visitor.java <==
abstract class Visitor <T> {
  public abstract T visit(Ellipse e);
  public abstract T visit(CompositeGraphic c); 
}


==> SCHEMAS/GenericType/Output/Client.java <==
class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse (2);
    Graphic g2 = new CompositeGraphic (g1,g1);
    System.out.println (g2.show());
    Integer res = g2.eval();
    System.out.println("the total perimeter is "+res);
  } }



==> SCHEMAS/GenericType/Output/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
  Graphic g1,g2 ;

  public CompositeGraphic (Graphic g1, Graphic g2){
    this.g1 = g1 ;
    this.g2 = g2 ;
  }

    public Integer totalPerimeter () {
        return g1.totalPerimeter() + g2.totalPerimeter();
    }



    public String  show () {
        return ("(" + e1.show() +
                "+" + e2.show() + ")");
    }
}


==> SCHEMAS/GenericType/Output/Ellipse.java <==
class Ellipse extends Graphic{
  int perimeter;

  public Ellipse (int perimeter){ this.perimeter=perimeter ;};

    public Integer totalPerimeter () {
        return (perimeter);
    }

    public String  show () {
        return (Integer.toString(perimeter));
    }
}


==> SCHEMAS/GenericType/Output/Graphic.java <==
abstract class Graphic {
    public abstract Integer totalPerimeter();

    public abstract String  show();

}


==> SCHEMAS/GenericType/ShowGraphVisitor.java <==
class ShowVisitor extends Visitor <String> {
  public String visit(Ellipse ellipse){
    return Integer.toString(ellipse.perimeter);
  }
  public String visit(CompositeGraphic c) {
    return "(" + c.g1.accept(this) +
           "+" + c.g2.accept(this) + ")" ;
  } 
}


==> SCHEMAS/GenericType/TotalPerimeter.java <==
class TotalPerimeterVisitor extends Visitor <Integer> { 
 
  public Integer visit(Ellipse ellipse){
    return ellipse.perimeter;
  }
  public Integer visit(CompositeGraphic c) {
    return c.g1.accept(this) + c.g2.accept(this) ;
  } 
}


==> SCHEMAS/GenericType/Visitor.java <==
abstract class Visitor <T> {
  public abstract T visit(Ellipse e);
  public abstract T visit(CompositeGraphic c); 
}


==> SCHEMAS/ImperatifVisitor/Input/Client.java <==
public class Client{
    public static void main(String[] args){
	Graphic g1 = new Ellipse(2);
	Graphic g2 = new CompositeGraphic(g1,g1);	
	g2.totalPerimeter();
	g2.toStringg();	
	int res = g2.getres();
	String resStr = g2.getresStr();
	System.out.println( (new Integer(res)) + "\n");
	System.out.println(resStr);   }
}


==> SCHEMAS/ImperatifVisitor/Input/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
    Graphic g1, g2  ;
    int res = 0;
    String resStr = "";    
    public CompositeGraphic (Graphic g1, Graphic g2){
	this.g1 = g1; this.g2 = g2;                 }    
    public int getres(){
   	 return (res); }   
    public String getresStr(){
      	 return (resStr);    }
    public void totalPerimeter(){
    	int x ,y;
    	this.g1.totalPerimeter();
    	x = this.g1.getres();
    	this.g2.totalPerimeter();
    	y = this.g2.getres();
    	res = x + y;            }   
    public void toStringg(){
        String x, y;
 	this.g1.toStringg();
 	x = this.g1.getresStr();
 	this.g2.toStringg();
 	y = this.g2.getresStr();
        resStr = x+" + "+y;      }
}


==> SCHEMAS/ImperatifVisitor/Input/Ellipse.java <==
public class Ellipse extends Graphic {
    int perimeter ;
    int res = 0;
    String resStr = "";   
    public Ellipse(int perimeter){
   	 this.perimeter = perimeter;   }   
    public int getres(){
	 return (res);    }
    public String getresStr(){
     return (resStr);	     }
    public void totalPerimeter(){
     res = perimeter;           }
    public void toStringg(){
     resStr = ((Integer)perimeter).toString() : }
}


==> SCHEMAS/ImperatifVisitor/Input/Graphic.java <==
abstract class Graphic{	
    abstract void totalPerimeter ();
    abstract void toStringg ();
    abstract int getres();
    abstract String getresStr();
}



==> SCHEMAS/ImperatifVisitor/Output/Client.java <==
public class Client{

  public static void main(String[] args){
    Graphic g1 = new Ellipse(2);
    Graphic g2 = new CompositeGraphic(g1,g1);

    g2.totalPerimeter();
    g2.toStringg();

    int res = g2.getres();
    String resStr = g2.getresStr();
    System.out.println( (new Integer(res)) + "\n");
    System.out.println(resStr);
  }
}


==> SCHEMAS/ImperatifVisitor/Output/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
    Graphic g1 ;
    Graphic g2 ;

    int res = 0;
    String resStr = "";

    public CompositeGraphic (Graphic g1, Graphic g2){
	this.g1 = g1;
	this.g2 = g2;
    }

    public int getres(){
   	 return (res);
    }

    public String getresStr(){
      	 return (resStr);
    }

    public void accept(Visitor v) {
        v.visit(this);
    }
}


==> SCHEMAS/ImperatifVisitor/Output/Ellipse.java <==
public class Ellipse extends Graphic {
    int perimeter ;

    int res = 0;
    String resStr = "";

    public Ellipse(int perimeter){
   	 this.perimeter = perimeter;
    }

    public int getres(){
	 return (res);
    }
    public String getresStr(){
     return (resStr);
    }
  
    public void accept(Visitor v) {
        v.visit(this);
    }

}


==> SCHEMAS/ImperatifVisitor/Output/EvalVisitor.java <==
public class TotalVisitor extends Visitor {

    public void visit(Ellipse ellipse) {
        ellipse.res = ellipse.perimeter;
    }

    public void visit(CompositeGraphic compositeGraphic) {
        int x ,y;
        compositeGraphic.g1.accept(new TotalVisitor());
        x = compositeGraphic.g1.getres();
        compositeGraphic.g2.accept(new TotalVisitor());
        y = compositeGraphic.g2.getres();
        compositeGraphic.res = x + y;
    }
}


==> SCHEMAS/ImperatifVisitor/Output/Graphic.java <==
abstract class Graphic{

    void totalPerimeter() {
        accept(new TotalPerimeterVisitor());
    }
    
    void toStringg() {
        accept(new ShowVisitor());
    }
   
    abstract int getres();
    abstract String getresStr();

    public abstract void accept(Visitor v);
}


==> SCHEMAS/ImperatifVisitor/Output/ShowVisitor.java <==
public class ShowVisitor extends Visitor {
  public void visit(Ellipse ellipse) {
   ellipse.resStr = ((Integer) ellipse.perimeter).toString() ;
  }
  public void visit(CompositeGraphic compositeGraphic) {
   String x, y;
   compositeGraphic.g1.accept(new ShowVisitor());
   x = compositeGraphic.g1.getresStr();
   compositeGraphic.g2.accept(new ShowVisitor());
   y = compositeGraphic.g2.getresStr();
   compositeGraphic.resStr = x+" + "+y;
  }
}


==> SCHEMAS/ImperatifVisitor/Output/TotalPerimeterVisitor.java <==
public class TotalPerimeterVisitor extends Visitor {

    public void visit(Ellipse ellipse) {
        ellipse.res = ellipse.perimeter;
    }

    public void visit(CompositeGraphic compositeGraphic) {
        int x ,y;
        compositeGraphic.g1.accept(new TotalPerimeterVisitor());
        x = compositeGraphic.g1.getres();
        compositeGraphic.g2.accept(new TotalPerimeterVisitor());
        y = compositeGraphic.g2.getres();
        compositeGraphic.res = x + y;
    }
}


==> SCHEMAS/ImperatifVisitor/Output/TotalVisitor.java <==
public class TotalVisitor extends Visitor {

    public void visit(Ellipse ellipse) {
        ellipse.res = ellipse.perimeter;
    }

    public void visit(CompositeGraphic compositeGraphic) {
        int x ,y;
        compositeGraphic.g1.accept(new TotalVisitor());
        x = compositeGraphic.g1.getres();
        compositeGraphic.g2.accept(new TotalVisitor());
        y = compositeGraphic.g2.getres();
        compositeGraphic.res = x + y;
    }
}


==> SCHEMAS/ImperatifVisitor/Output/Visitor.java <==
public abstract class Visitor {
 public abstract void visit(Ellipse ellipse);

 public abstract void visit(CompositeGraphic compositeGraphic);
}


==> SCHEMAS/InterfaceVariante/CompositeGraphic.java <==
package patron_Composite_Interface;
import java.util.ArrayList;

class CompositeGraphic implements Graphic{
	 //Collection de graphiques enfants.
    private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
 
    //Imprime le graphique.
    public void print() {
        for (Graphic graphic : mChildGraphics) {
            graphic.print();
        }
    }
    
    //Ajouté par AKram : calcul du perimètre
    public void color(){
    	for (Graphic graphic : mChildGraphics) {
            graphic.color();
        }	
    }
 
    //Ajoute le graphique à la composition.
    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    //Retire le graphique de la composition.
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }


}


==> SCHEMAS/InterfaceVariante/Ellipse.java <==
package patron_Composite_Interface;

class Ellipse implements Graphic{
	//Imprime le graphique.
    public void print() {
        System.out.println("Impression de l'ellipse  "+this);//this ajouté par Akram
    }
    
    
    //Ajouté par AKram
    public void color(){
    	System.out.println("Coloration de l'ellipse"+this);
    }


}


==> SCHEMAS/InterfaceVariante/Graphic.java <==
package patron_Composite_Interface;


interface Graphic {
	
	public void print();
	//Ajouté par Akram : coloration
	public void color();


}


==> SCHEMAS/InterfaceVariante/Input/Client.java <==
class Client {

  public static void main(String[] args) {
  Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new Ellipse();
 
	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 

	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 
 
	    composite0.add(composite1);
	    
 
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> SCHEMAS/InterfaceVariante/Input/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic implements Graphic {
    private ArrayList<Graphic> graphics = new ArrayList<Graphic>();
    public void print() {
    	System.out.println("Composite:");
        for (Graphic graphic : graphics) {
            graphic.print();
        }
    }
    public void prettyprint(){
    	System.out.println("Composite " + this + " composed of:");
    	for (Graphic graphic : graphics) {
            graphic.prettyprint();
        }	
	System.out.println("(end of composite)");
    }
    
}


==> SCHEMAS/InterfaceVariante/Input/Ellipse.java <==
class Ellipse implements Graphic{
    public void print() {
        System.out.println("Ellipse :" + this);
    }
    public void prettyprint(){
    	System.out.println("Ellipse corresponding to the object " + this + ".");
    }
}


==> SCHEMAS/InterfaceVariante/Input/Graphic.java <==
interface Graphic {
	abstract public void print();
	abstract public void prettyprint();
}


==> SCHEMAS/InterfaceVariante/Output/AbstractComposite.java <==
public abstract class AbstractComposite 
                         implements Graphic {
 public void print(){
     accept(new PrintVisitor());}
 public void prettyprint(){
     accept(new PrettyPrintVisitor());}
 public abstract void accept(Visitor v);}


==> SCHEMAS/InterfaceVariante/Output/Client.java <==
package Interface_Test;

class Client {

  public static void main(String[] args) {
  AbstractComposite ellipse1 = new Ellipse();
	    AbstractComposite ellipse2 = new Ellipse();

	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();


	    composite1.add(ellipse1);
	    composite1.add(ellipse2);


	    composite0.add(composite1);


	    composite0.print();
	    composite0.prettyprint();
    }
}

==> SCHEMAS/InterfaceVariante/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends AbstractComposite{
 ArrayList<Graphic> graphics = 
                   new ArrayList<Graphic>();
 public void accept(Visitor v){v.visit(this);}
  
}


==> SCHEMAS/InterfaceVariante/Output/Ellipse.java <==
class Ellipse extends AbstractComposite{
 public void accept(Visitor v){v.visit(this);}}


==> SCHEMAS/InterfaceVariante/Output/Graphic.java <==
interface Graphic {
 void print();
 void prettyprint();
 void accept(Visitor v);}


==> SCHEMAS/InterfaceVariante/Output/PrettyPrintVisitor.java <==
public class PrettyPrintVisitor extends Visitor {
 public void visit(CompositeGraphic c) {
  System.out.println("Composite " +c+ " composed of:");
  for (Graphic graphic : c.graphics) {
   graphic.accept(this);}
  System.out.println("(end of composite)");}
 public void visit(Ellipse ellipse) {
  System.out.println(
       "Ellipse corresponding to the object "+e+ ".");}}


==> SCHEMAS/InterfaceVariante/Output/PrintVisitor.java <==
public class PrintVisitor extends Visitor{
 public void visit(CompositeGraphic c) {
  System.out.println("Composite:");
  for (Graphic graphic : c.graphics) {
   graphic.accept(this);}}
 public void visit(Ellipse e) {
  System.out.println("Ellipse :"+e);}}


==> SCHEMAS/InterfaceVariante/Output/Visitor.java <==
public abstract class Visitor {
  public abstract void visit(CompositeGraphic c);
  public abstract void visit(Ellipse e);
}


==> SCHEMAS/LoopAccept/CompositeClass.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{
	
  private ArrayList<Graphic> mChildGraphics 
                           = new ArrayList<Graphic>();

  public void accept(Printvisitor v) {
        for (Graphic graphic : getmChildGraphics()) {
            graphic.accept(new PrintVisitor());
        }
  }

  public void accept(ColorVisitor v) {
        for (Graphic graphic : getmChildGraphics()) {
            graphic.accept(new ColorVisitor());
        }
  }

  public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
  }

  public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
  }

  public ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
  }
}


==> SCHEMAS/LoopAccept/Output/ColorVisitor.java <==
public class ColorVisitor extends Visitor {
 public void visit(CompositeGraphic compositeGraphic) {
    compositeGraphic.accept(this);
 }
 public void visit(Ellipse ellipse) {
    System.out.println("Coloration of the Ellipse"+ ellipse +" with the color");
 }
}



==> SCHEMAS/LoopAccept/Output/CompositeClass.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{
	
  private ArrayList<Graphic> mChildGraphics 
                           = new ArrayList<Graphic>();

  public void accept(Printvisitor v) {
        for (Graphic graphic : getmChildGraphics()) {
            graphic.accept(new PrintVisitor());
        }
  }

  public void accept(ColorVisitor v) {
        for (Graphic graphic : getmChildGraphics()) {
            graphic.accept(new ColorVisitor());
        }
  }

  public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
  }

  public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
  }

  public ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
  }
}


==> SCHEMAS/LoopAccept/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{

 private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
 public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
 }

 public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
 }

 public void accept(Visitor v) {
   for (Graphic graphic : mChildGraphics) {
            graphic.accept(v);
    }
 }

}


==> SCHEMAS/LoopAccept/Output/PrintVisitor.java <==
public class PrintVisitor extends Visitor{
 public void visit(CompositeGraphic compositeGraphic) {
        compositeGraphic.accept(this);
 }
 public void visit(Ellipse ellipse) {
        System.out.println("Printing of "+ ellipse);
 }
}


==> SCHEMAS/LoopAccept/Output/VisitorMethod.java <==
public void visit(CompositeGraphic compositeGraphic) {
        compositeGraphic.accept(this);
}


==> SCHEMAS/LoopAccept/VisitorMethod.java <==
public void visit(CompositeGraphic compositeGraphic) {
        compositeGraphic.accept(this);
}


==> SCHEMAS/MethodParam/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{

 private ArrayList<Graphic> mChildGraphics = 
                new ArrayList<Graphic>();


 public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
 }

 public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
 }

 public void print() {
        for (Graphic graphic : mChildGraphics) {
            graphic.print();
        }
 }

 public void setColor(int c) {
        for (Graphic graphic : mChildGraphics) {
            graphic.setColor(new SetColorVisitor(c).c);
        }
 }

}


==> SCHEMAS/MethodParam/Input/Client.java <==
class Client {

 public static void main(String[] args) {
		
		
    Ellipse ellipse1 = new Ellipse();
    Ellipse ellipse2 = new Ellipse();
    Ellipse ellipse3 = new Ellipse();
    Ellipse ellipse4 = new Ellipse();
 
    CompositeGraphic graphic = new CompositeGraphic();
    CompositeGraphic graphic1 = new CompositeGraphic();
    CompositeGraphic graphic2 = new CompositeGraphic();
 
    graphic1.add(ellipse1);
    graphic1.add(ellipse2);
    graphic1.add(ellipse3);
 
    graphic2.add(ellipse4);
 
    graphic.add(graphic1);
    graphic.add(graphic2);
 
    graphic.print();
    graphic.setColor(4);
 }
}


==> SCHEMAS/MethodParam/Input/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{
 ArrayList<Graphic> graphics = 
             new ArrayList<Graphic>();
 public void print() {
  System.out.println("Composite:");
  for (Graphic graphic : graphics){
     graphic.print();}}
 public void setColor(int c){
  for (Graphic graphic : graphics){
     graphic.setColor(c);}}         }


==> SCHEMAS/MethodParam/Input/Ellipse.java <==
class Ellipse extends Graphic{
 protected int color ;
 public void print() {
  System.out.println("Ellipse with color:"+ color);}
 public void setColor(int c){this.color = c;}}


==> SCHEMAS/MethodParam/Input/Graphic.java <==
abstract class Graphic {
  public abstract void print();
  public abstract void setColor(int c);}


==> SCHEMAS/MethodParam/Output/Client.java <==
class Client {
   static void main(String[] args) {
     Ellipse ellipse1 = new Ellipse();
     Ellipse ellipse2 = new Ellipse();
     Ellipse ellipse3 = new Ellipse();
     Ellipse ellipse4 = new Ellipse();
     CompositeGraphic graphic = new CompositeGraphic();
     CompositeGraphic graphic1 = new CompositeGraphic();
     CompositeGraphic graphic2 = new CompositeGraphic();
     graphic1.add(ellipse1);
     graphic1.add(ellipse2);
     graphic1.add(ellipse3);
     graphic2.add(ellipse4);
     graphic.add(graphic1);
     graphic.add(graphic2);
     graphic.print();
     graphic.setColor(4);
   }
}


==> SCHEMAS/MethodParam/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{
 ArrayList<Graphic> mChildGraphics = 
                       new ArrayList<Graphic>();
 public void accept(Visitor v){
        v.visit(this);
 }
 public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
 }
 public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
 }
 ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
 }
}


==> SCHEMAS/MethodParam/Output/Ellipse.java <==
class Ellipse extends Graphic {
 protected int color ;
 void accept(Visitor v) {
        v.visit(this);  }
}



==> SCHEMAS/MethodParam/Output/Graphic.java <==
abstract class Graphic {
 public void print(){
     accept(new PrintVisitor());}	 
 public void setColor(int c){
    accept(new SetColorVisitor(c));}
 public abstract void accept(Visitor v);  }



==> SCHEMAS/MethodParam/Output/PrintVisitor.java <==
public class PrintVisitor extends Visitor {
    public void visit(CompositeGraphic compositeGraphic) {
        System.out.println("Composite:");
        for (Graphic graphic : compositeGraphic.mChildGraphics) {
            graphic.accept(this);
        } }
    public void visit(Ellipse ellipse) {
        System.out.println("Ellipse with color:"+ ellipse.color); }
}



==> SCHEMAS/MethodParam/Output/SetColorVisitor.java <==
public class SetColorVisitor extends Visitor{
 private final int c;
 public SetColorVisitor(int c) {this.c = c;}
 public int getC() {return c}

 public void visit(CompositeGraphic compositeGraphic) {
  for (Graphic graphic : compositeGraphic.graphics) {
   graphic.accept(this);}}
 public void visit(Ellipse ellipse) {
        ellipse.color = getC();}}



==> SCHEMAS/MethodParam/Output/Visitor.java <==
public abstract class Visitor {
 public abstract void visit(CompositeGraphic compositeGraphic);
 public abstract void visit(Ellipse ellipse);
}



==> SCHEMAS/MethodParam/ResultImpact/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic {
  ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
  public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
  }
  public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
  }
  ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
  }
  public void print() {
      System.out.println("Composite:");
      for (Graphic graphic : mChildGraphics) {
          graphic.print();
      }
  }
  public void setColor(int c) {
      for (Graphic graphic : mChildGraphics) {
          final int c1 = c;
          graphic.setColor(new Object() {
            private final int c = c1;

            public int getC() {
                    return c;
            }
          }.getC());
        }
   }
}


==> SCHEMAS/MethodParam/ResultImpact/Ellipse.java <==
class Ellipse extends Graphic {
 protected int color ;
    public void print() {
        System.out.println("Ellipse with color:"+ color);
    }
    public void setColor(int c) {
        final int c1 = c;
        color = new Object() {
            private final int c = c1;

            public int getC() {
                return c;
            }
        }.getC();
    }
}


==> SCHEMAS/MethodParam/ResultImpact/Graphic.java <==
abstract class Graphic {
    public abstract void print();
    public abstract void setColor(int c);
}


==> SCHEMAS/MethodParam/ResultImpact/SetColorVisitor.java <==
public class SetColorVisitor {

  public int c;
  public SetColorVisitor(int c) {
		this.c = c;
  }
}



==> SCHEMAS/MethodParam/SetColorVisitor.java <==
public class SetColorVisitor {

 public int c;

 public SetColorVisitor(int c) {
		this.c = c;
 }
}



==> SCHEMAS/MultipleLevels/Input/Client.java <==
class Client {
	public static void main(String[] args) {
		
	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new ColoredEllipse();
 	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 	    composite0.add(composite1);
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> SCHEMAS/MultipleLevels/Input/ColoredEllipse.java <==
class ColoredEllipse extends Ellipse{
 int color;
 public ColoredEllipse (int color){this.color = color;}
 public void print() {
  System.out.println(
    "Ellipse :"+ this +" is colored with " + color);}}


==> SCHEMAS/MultipleLevels/Input/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic {
 private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
 public void print() {
   System.out.println("Composite:");
   for (Graphic graphic : mChildGraphics) {
            graphic.print();
   }
 }
 public void prettyprint(){
  System.out.println("Composite " + this + " composed of:");
  for (Graphic graphic : mChildGraphics) {
      graphic.prettyprint();
  }	
  System.out.println("(end of composite)");
 }
 public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
 }
 public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
 }
}


==> SCHEMAS/MultipleLevels/Input/Ellipse.java <==
class Ellipse extends Graphic{

 public void print() {
   System.out.println("Ellipse :" + this);
 }
 public void prettyprint(){
   System.out.println("Ellipse corresponding to the object " + this + ".");
 }
}


==> SCHEMAS/MultipleLevels/Input/Graphic.java <==
abstract class Graphic {
	
	abstract public void print();
	abstract public void prettyprint();

}


==> SCHEMAS/MultipleLevels/Input/Rectangle.java <==
class Ellipse extends Graphic{

 public void print() {
   System.out.println("Ellipse :" + this);
 }
 public void prettyprint(){
   System.out.println("Ellipse corresponding to the object " + this + ".");
 }
}


==> SCHEMAS/MultipleLevels/Output/Client.java <==
package MultiLevel_Test;

class Client {

	public static void main(String[] args) {

	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new ColoredEllipse();

	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();


	    composite1.add(ellipse1);
	    composite1.add(ellipse2);


	    composite0.add(composite1);


	    composite0.print();
	    composite0.prettyprint();
    }
}

==> SCHEMAS/MultipleLevels/Output/ColoredEllipse.java <==
class ColoredEllipse extends Ellipse{

    int color;

    public void accept(Visitor v) {
        v.visit(this);
    }

}


==> SCHEMAS/MultipleLevels/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic {
    ArrayList<Graphic> garphics = new ArrayList<Graphic>();

   

    public void accept(Visitor v) {
        v.visit(this);
    }
}


==> SCHEMAS/MultipleLevels/Output/Ellipse.java <==
class Ellipse extends Graphic{

    public void accept(Visitor v) {
        v.visit(this);
    }

}


==> SCHEMAS/MultipleLevels/Output/Graphic.java <==
abstract class Graphic {
    public void print() {
        accept(new PrintVisitor());
    }
    public void prettyprint() {
        accept(new PrettyPrintVisitor());
    }
    public abstract void accept(Visitor v);
}


==> SCHEMAS/MultipleLevels/Output/PrettyPrintVisitor.java <==
public class PrettyPrintVisitor extends Visitor {
    public void visit(CompositeGraphic c) {
        System.out.println(
          "Composite " + c + " composed of:");
        for (Graphic graphic : c.graphics) {
            graphic.accept(this);
        }
        System.out.println("(end of composite)");
    }
    public void visit(Ellipse e) {
      System.out.println(
       "Ellipse corresponding to the object " + e + ".");
    }
    public void visit(ColoredEllipse co) {
     System.out.println(
       "Ellipse corresponding to the object " + co + ".");
    }
}


==> SCHEMAS/MultipleLevels/Output/PrintVisitor.java <==
public class PrintVisitor extends Visitor {

    public void visit(CompositeGraphic c) {
        System.out.println("Composite:");
        for (Graphic graphic : c.graphics) {
            graphic.accept(this);
        }
    }
    public void visit(Ellipse ellipse) {
        System.out.println("Ellipse :" + ellipse);
    }
    public void visit(ColoredEllipse co) {
        System.out.println("Ellipse :" + co.color);
    }

}


==> SCHEMAS/MultipleLevels/Output/Visitor.java <==
public abstract class Visitor {
    public abstract void visit(CompositeGraphic compositeGraphic);
    public abstract void visit(Ellipse ellipse);
    public abstract void visit(ColoredEllipse coloredEllipse);
    
}


==> SCHEMAS/ReturnResult/Add.java <==
class Add extends Expression {
  
  Expression e1, e2;	
  public Add(Expression expr1, Expression expr2){
    e1 = expr1;
    e2 = expr2;
  }

  public int eval (){
    return  e1.eval() + e2.eval();
  }

  public String toStringg(){
    return "(" + e1.toStringg() + "+" + e2.toStringg() + ")";
  }

}


==> SCHEMAS/ReturnResult/Binaire.java <==
abstract class Binaire extends Expression{
	
  Expression e1, e2;
  public Binaire(Expression expr1, Expression expr2){
	e1 = expr1;
	e2 = expr2;
  }

}


==> SCHEMAS/ReturnResult/Const.java <==
class Const extends Expression {

  int integer;
  public Const(int j){
   integer = j;
  }
  public int eval (){
   return integer;
  }
  public String toStringg(){
   return Integer.toString(integer);
  }

}


==> SCHEMAS/ReturnResult/Eval.java <==


public class Eval {
	public Eval() {
	}
}


==> SCHEMAS/ReturnResult/Expression.java <==
abstract class Expression {
	abstract int eval ();
	public abstract String toStringg();

 
}


==> SCHEMAS/ReturnResult/Input/Client.java <==
class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse (2);
    CompositeGraphic g2 = new CompositeGraphic ();
    g2.add(g1);
    g2.add(g1);
    System.out.println (g2.toString());
    Integer res = g2.perimeter();
    System.out.println("the  perimeter is "+res);
  } }



==> SCHEMAS/ReturnResult/Input/CompositeGraphic.java <==
import java.util.ArrayList;

class CompositeGraphic extends Graphic {

    private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
     
    public Integer perimeter() {
	int acc = 0 ;
        for (Graphic graphic : mChildGraphics) {
            acc += graphic.perimeter();
        }
	return acc;
    }
    
    public String toString(){
	String s ;
    	s = new String ("Composite with: ");
    	for (Graphic graphic : mChildGraphics) {
            s = s.concat(graphic.toString() + ", ");
        }	
	System.out.println("(end)");
	return s;
    }
 
    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }
}


==> SCHEMAS/ReturnResult/Input/Ellipse.java <==
class Ellipse extends Graphic{
  int perimeter;

  public Ellipse (int perimeter){ 
    this.perimeter=perimeter ;};

    public Integer perimeter () {
        return (perimeter);
    }

    public String  toString () {
        return ("Ellipse : " + Integer.toString(perimeter));
    }
}


==> SCHEMAS/ReturnResult/Input/Graphic.java <==
abstract class Graphic{	
    public abstract Integer perimeter ();
    public abstract String toString ();
    
}


==> SCHEMAS/ReturnResult/Output/Client.java <==

class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse(2);
    CompositeGraphic g2 = new CompositeGraphic ();
    g2.add(g1);
    g2.add(g1);
    System.out.println (g2.toString());
    Integer res = g2.perimeter();
    System.out.println("the total perimeter is "+res);
  } }


==> SCHEMAS/ReturnResult/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic {
  ArrayList<Graphic> mChildGraphics = 
                  new ArrayList<Graphic>();
  public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
  }
  public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
  }
  ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
  }
  public <T> T accept(Visitor<T> v) {
        return v.visit(this);
  }
}


==> SCHEMAS/ReturnResult/Output/Ellipse.java <==
class Ellipse extends Graphic{
  int perimeter;
  public Ellipse (int perimeter){
    this.perimeter=perimeter ;};

    public <T> T accept(Visitor<T> v) {
        return  v.visit(this);
    }
}


==> SCHEMAS/ReturnResult/Output/Graphic.java <==
abstract class Graphic{
    public Integer perimeter() {
        return accept(new PerimeterVisitor());
    }
    public String toString() {
        return accept(new ToStringVisitor());
    }
    public abstract <T> T accept(Visitor<T> v);
}


==> SCHEMAS/ReturnResult/Output/PerimeterVisitor.java <==
public class PerimeterVisitor extends Visitor <Integer>{
  public Integer visit(CompositeGraphic compositeGraphic) {
    int acc = 0 ;
    for (Graphic graphic : compositeGraphic.mChildGraphics) {
        acc += graphic.accept(this);
    }
    return acc;
  }
  public Integer visit(Ellipse ellipse) {
        return (ellipse.perimeter);
  }
}


==> SCHEMAS/ReturnResult/Output/ToStringVisitor.java <==
public class ToStringVisitor extends Visitor <String> {
  public String visit(CompositeGraphic compositeGraphic) {
   String s ;
   s = new String ("Composite with: ");
   for (Graphic graphic : compositeGraphic.mChildGraphics) {
       s = s.concat(graphic.accept(this) + ", ");
   }
   System.out.println("(end)");
      return s;
   }
    public String visit(Ellipse ellipse) {
     return ("Ellipse : " + Integer.toString(ellipse.perimeter));
    }
}


==> SCHEMAS/ReturnResult/Output/TotalPerimeterVisitor.java <==
public class TotalPerimeterVisitor extends Visitor <Integer>{
  public Integer visit(CompositeGraphic compositeGraphic) {
    int acc = 0 ;
    for (Graphic graphic : compositeGraphic.mChildGraphics) {
        acc += graphic.accept(this);
    }
    return acc;
  }
  public Integer visit(Ellipse ellipse) {
        return (ellipse.perimeter);
  }
}


==> SCHEMAS/ReturnResult/Output/Visitor.java <==
public abstract class Visitor <T>{
    public abstract T visit(CompositeGraphic compositeGraphic);
    public abstract T visit(Ellipse ellipse);
}


==> SCHEMAS/ReturnResult/ToStringg.java <==
package composite_after_transfo;

import Expr_Composite.ExprVisiteur;
import Expr_Composite.ExprVisitor;
import Expr_Composite.ExprVisitorr;
import Expr_Composite.ExpressionVisiteur;

public class ToStringg {
	public ToStringg() {
	}
	public String toStringg(Const st){
		return st.toStringg();
	}
	public String toStringg(Add a){
		return a.toStringg();
	}
}


==> SCHEMAS/ReturnResult/client.java <==
class client {

  public static void main(String[] args) {
    Const e1 = new Const(3);
    Const e2 = new Const(4);
    Add a1   = new Add(e1, e2);
    Add a2   = new Add(a1, e2);
    Add a3   = new Add(a1,a2);
    System.out.println(a3.eval());
    System.out.print(a3.toStringg());
   }

}


==> SCHEMAS/ToStringg.java <==
package composite_after_transfo;

import Expr_Composite.ExprVisiteur;
import Expr_Composite.ExprVisitor;
import Expr_Composite.ExprVisitorr;
import Expr_Composite.ExpressionVisiteur;

public class ToStringg {
	public ToStringg() {
	}
	public String toStringg(Const st){
		return st.toStringg();
	}
	public String toStringg(Add a){
		return a.toStringg();
	}
}


==> SCHEMAS/client.java <==
class client {

  public static void main(String[] args) {
    Const e1 = new Const(3);
    Const e2 = new Const(4);
    Add a1   = new Add(e1, e2);
    Add a2   = new Add(a1, e2);
    Add a3   = new Add(a1,a2);
    System.out.println(a3.eval());
    System.out.print(a3.toStringg());
   }

}

